Quasisimple groups with a proper subgroup having the same vector orbits in characteristic $2$

Let $p$ be a prime, $G$ be a finite group, $H$ a proper subgroup of $G$ and $V$ a finite dimensional $GF(p)G$-module. The triple $(G,H,V)$ is immutable if and only if $G$ and $H$ have the same orbits on the vectors of $V$. We determine the immutable triples for $G$ a quasisimple group, $H$ a subgroup of $G$ and $V$ a $GF(2)G$-module.

==> anc/Computer_code_for_immutable <==
    //This is a Magma file which completes all the calculations //performed in the paper "Quasisimple groups with a proper //subgroup with the same vector orbits" by Parker and //Rodrigues.

    //We begin with some generic functions.

    //This function takes input a group G and GF(p)G-module V and //returns true/false and a list maximal subgroups [H....] //depending on whether or not $(G,H,V)$ is immutable.

    MaxSameOrbits:=function(G,V);
        H:= MatrixGroup(V);V:= GModule(H);
        nO:= #Orbits(H);
        M:= MaximalSubgroups(H);
            L:=[x`subgroup: x in M|nO eq #Orbits(MatrixGroup(Restriction(V,x`subgroup)))];
                if #L eq 0 then return false,L;
                else return true, L;
                end if;
    end function;

    /*This function constricts the fully deleted permutation module for an alternating of symmetric group over GF(2)*/

    DeletedPerm := function(G);
    n:= Degree(G);
    P:= GModule(G,GF(2));
    C:= CompositionFactors(P);
    D:= [d:d in C|Dimension(d) in {n-1,n-2} ];
    return D[1];
    end function;

    //*******************************************


    /*Magma results for Section 4*/
    //Lemma 4.2
    print "Lemma 4.2";
    print "Now checking G=3Alt(6). This shows that (G,H,V) is not immutable for V the 6-dimensional module. The conclusion 'false' indicates that there are no immutable triples (G,H,V) ";
    /*
    Rob's www-ATLAS of Group Representations.
    3.A6 represented as 6 x 6 matrices over GF(2).
    */

    F:=GF(2);

    x:=CambridgeMatrix(1,F,6,[
    "010000",
    "100000",
    "000100",
    "001000",
    "001110",
    "111101"]);

    y:=CambridgeMatrix(1,F,6,[
    "100000",
    "001000",
    "000010",
    "000001",
    "011010",
    "110110"]);

    G<x,y>:=MatrixGroup<6,F|x,y>;
    print "Group G is 3.A6 < GL(6,GF(2))";
    a,B:=MaxSameOrbits(G,GModule(G));
    a;


    print "Now checking Sym(7) on irreducible modules of dimension either 8 or 14. Here we expect output 'false' twice which indicates that there are no immutable triples (G,H,V) ";
    G:= Sym(7);
    I:= IrreducibleModules(G,GF(2));
    I8:= [d:d in I|Dimension(d) eq 8];
    I14:= [d:d in I|Dimension(d) eq 14];

    for d in I8 do
        a,B:=MaxSameOrbits(G,d); a; end for;

    for d in I14 do
        a,B:=MaxSameOrbits(G,d); a; end for;

    /*
    www-ATLAS of Group Representations.
    3.A7 represented as 12 x 12 matrices over GF(2).
    */
    print "Now checking 3Alt(7), with V of dimension 12. Here we expect output 'false'   which indicates that there are no immutable triples (G,H,V) ";
    F:=GF(2);

    x:=CambridgeMatrix(1,F,12,[
    "010000000000",
    "110000000000",
    "000100000000",
    "000001000000",
    "000000010000",
    "001000000000",
    "110010110000",
    "001111010000",
    "011110011000",
    "000000000001",
    "000001010111",
    "011000101101"]);

    y:=CambridgeMatrix(1,F,12,[
    "100000000000",
    "001000000000",
    "000010000000",
    "000000100000",
    "000000001000",
    "000101100000",
    "000000000100",
    "000000000010",
    "111111001000",
    "011100010010",
    "010010010100",
    "011110111111"]);

    G<x,y>:=MatrixGroup<12,F|x,y>;
    print "Group G is 3.A7 < GL(12,GF(2))";

    a,B:= MaxSameOrbits(G,GModule(G));

    a;



    print "Now checking  Alt(8) with V of dimension 4 or 14.  Here for dimension of V =4,  we expect output 'transitive on V^\#' and the groups listed as in Lemma 4.2 (ii). For the modules in I4 and 'false' for 14-dimensional modules";
    G:= Alt(8);
    I:= IrreducibleModules(G,GF(2));
    I4:= [d:d in I|Dimension(d) eq 4];
    I14:= [d:d in I|Dimension(d) eq 14];

    for d in I4 do
        a,B:=MaxSameOrbits(G,d);
            if a then
                if #Orbits(MatrixGroup(d)) eq 2 then print "transitive on V^#";
                end if;
                for b in B do GroupName(b);
                end for;
            end if;
    end for;

    for d in I14 do
        a,B:=MaxSameOrbits(G,d);
        a;
    end for;



    print "Now checking Sym(8) with V of dimension 8 or 14. We expect an example on the module of dimension 5 as listed in Lemma 4.2 (iii). That is S7 and 1,30,105. For the 14 dimensional module we expect the output 'false'.";

    G:= Sym(8);
    I:= IrreducibleModules(G,GF(2));
    I8:= [d:d in I|Dimension(d) eq 8];
    I14:= [d:d in I|Dimension(d) eq 14];

    for d in I8 do
        a,B:=MaxSameOrbits(G,d);
        if a then
            for x in B do GroupName(x);
            {#c:c in Orbits(MatrixGroup(d))};end for;
        end if;
    end for;

    for d in I14 do
        a,B:=MaxSameOrbits(G,d);
        for x in B do Index(MatrixGroup(d),x) gt 2; end for;
     end for;


    print "Now checking Alt(9) with V of dimension 8 and 20. Here the output should be 'false' four times";


    G:= Alt(9);
    I:= IrreducibleModules(G,GF(2));
    I8:= [d:d in I|Dimension(d) eq 8];
    I20:= [d:d in I|Dimension(d) eq 20];

    P:= GModule(G,GF(2)); C:= CompositionFactors(P); D:= [d:d in C|Dimension(d) eq 8]; D:= D[1];
    for d in I8 do
        if IsIsomorphic(D,d) then continue d; end if;    a,B:=MaxSameOrbits(G,d);a;
    end for;

    for d in I20 do
        a,B:=MaxSameOrbits(G,d);
        a;
    end for;


    print "Now checking Sym(9) with V of dimension 16. The output should be 'false'.";

    G:= Sym(9);
    I:= IrreducibleModules(G,GF(2));
    I16:= [d:d in I|Dimension(d) eq 16];



    for d in I16 do
        a,B:=MaxSameOrbits(G,d);
        a;
     end for;


    print "Now checking Alt(10) with V of dimension 16. The output should be 'false'.";

    G:= Alt(10);
    I:= IrreducibleModules(G,GF(2));
    I16:= [d:d in I|Dimension(d) eq 16];



    for d in I16 do
        a,B:=MaxSameOrbits(G,d);
        a;
    end for;



    print "Now doing Sym(10) with V of dimension 16. The output should be 'false'.";
    G:= Sym(10);
    I:= IrreducibleModules(G,GF(2));
    I16:= [d:d in I|Dimension(d) eq 16];



    for d in I16 do
        a,B:=MaxSameOrbits(G,d);
        a;
    end for;
    //End of Lemma 4.2

    //Lemma 4.4

    print "Lemma 4.4";
    print "Now checking Alt(9) on its deleted permutation module. Here we expect to find the information about the immutable triple as described in Lemma 4.4 ";

    G:= Alt(9);
    D:= DeletedPerm(G);
    //D is the deleted permutation module.

    a,B:=MaxSameOrbits(G,D);
    if a then for x in B do GroupName(x); end for;  end if;
    {#x:x in Orbits(MatrixGroup(D))};


    print "Now checking Alt(11) on its deleted permutation module. We need to show that H=M_{11} doesn't lead to an example";

    G:= Alt(11);
    M:= MaximalSubgroups(G);
    M11:=M[1]`subgroup;
    GroupName(M11);

    D:= DeletedPerm(G);

    print "Is (Alt(11)M_{11},V) immutable?",#Orbits(MatrixGroup(D)) eq
    #Orbits(MatrixGroup(Restriction(D,M11)));


    print "Now checking  Alt(12) on its deleted permutation module, Here H is M_{12}. We expect output 'false'";
    G:= Alt(12);
    M:= MaximalSubgroups(G);
    M12:=M[4]`subgroup;
    GroupName(M12);
    D:= DeletedPerm(G);
    #Orbits(MatrixGroup(D)) eq
    #Orbits(MatrixGroup(Restriction(D,M12)));


    /**Lemma 4.5. Here our objective is to show that if V is the deleted permutation module for $G$ either Sym(n) or Alt(n) and (G,H,V) is immutable with H not normal in G, then (G,H)=(Sym(5),F_{20}), (\Alt(6),SL_2(4)),(Sym(6),\GammaL(2,4)).**/


    for n in [5..8] do

    print "Now checking Alt(",n,") on its deleted permutation module. ";
        G:= Alt(n);
        D:= DeletedPerm(G);

      a,B:=MaxSameOrbits(G,D);
      if a then #Orbits(MatrixGroup(D)); for x in B do   if IsNormal(MatrixGroup(D),x) eq false then  GroupName(x); end if;end for; end if;
      end for;

    for n in [5..8] do
    print "Now doing Sym(",n,")";
        G:= Sym(n);
        D:= DeletedPerm(G);
        a,B:=MaxSameOrbits(G,D);
        if a then
            for x in B do
                if IsNormal(MatrixGroup(D),x) eq false then  GroupName(x);
                end if;
            end for;
        end if;
    end for;

    print "End of Section 4";


    print "Section 5";

    print "Theorem 5.2";
    /*Remember that the number of orbits on a module is the same as on its dual by Lemma 2.7. Here we expect all the outputs to be 'false'"*/
    load "m11";
    I:= IrreducibleModules(G,GF(2));
    I10:=[i: i in I|Dimension(i) eq 10];
    V:= I10[1];V;
    a,A:=MaxSameOrbits(G,V);
    a;

    load "m12";
    I:= IrreducibleModules(G,GF(2));
    I10:=[i: i in I|Dimension(i) eq 10];
    V:= I10[1]; V;
    a,A:=MaxSameOrbits(G,V);
    a;

    load "m23";

    I:= IrreducibleModules(G,GF(2));
    I11:=[i: i in I|Dimension(i) eq 11];
    V:= I11[1];V;
    a,A:=MaxSameOrbits(G,V);
    a;




    load "m24";
    I:= IrreducibleModules(G,GF(2));

    I11:=[i: i in I|Dimension(i) eq 11];
    V:= I11[1];V;
    a,A:=MaxSameOrbits(G,V);
    a;




    U:= GL(12,2);
    a:= U![ 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1,
    1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1,
    1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0,
    1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1,
    0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1
    ];

    b:= U![ 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1,
    1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0,
    1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0,
    1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1,
    1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1
    ];

    G:= sub<U|a,b>;
    ChiefFactors(G);

            V:=GModule(G);
            a,A:=MaxSameOrbits(G,V);
            a;

    print "End Section 5";

    print "Section 7";

    /*This is the calculation before Lemma 7.1 in Section 7. The outputs should all be 'false'. The larger groups take some time.";

    Grps:=[*
    <PSL(2,11),10>,
    <PSL(2,17),8>,
    <PSL(2,23),11>,
    <PSL(2,25),12>,
    <PSL(2,31),15>,
    <PSL(3,3),12>,
    <PSU(3,3),14>,
    <PSU(3,5),20>,
    <PSU(4,3),20>,
    <PSp(4,7),24>,
    <PSU(3,3),6>  *];
        for X in Grps do    print "next group";
        G:= X[1]; n:= X[2];
        I:= IrreducibleModules(G,GF(2));
        In:= [i: i in I|Dimension(i) eq n];
        for i in In do
        Gi:= MatrixGroup(i) ;
        a,b:= MaxSameOrbits(Gi,GModule(Gi));
           a;
        end for;
    end for;

    G:= PSL(4,3);
    I:= IrreducibleModules(G,GF(2));n:= 26;
    In:= [i: i in I|Dimension(i) eq n];
    for V in In do
        GV:= MatrixGroup(V);
        M:= MaximalSubgroups(GV);
        MNew:= M;
        Immutable:= true;
            while Immutable do
                v:= Random(V);
                n:= #(v^GV);
            M1:=[];
            for N in MNew do
                if #(v^(N`subgroup)) eq n then Append(~M1,N); end if;
            end for;
            MNew:= M1;
            if #M1 eq 0 then Immutable :=false; end if;
            end while;
    Immutable;
    end for;


    // The calculations for Lemma 7.1.

    /*We start by constructing some of the groups that we need to consider*/
    /*
    www-ATLAS of Group Representations.
    3.A6 represented as 6 x 6 matrices over GF(2).
    */

    F:=GF(2);

    x:=CambridgeMatrix(1,F,6,[
    "010000",
    "100000",
    "000100",
    "001000",
    "001110",
    "111101"]);

    y:=CambridgeMatrix(1,F,6,[
    "100000",
    "001000",
    "000010",
    "000001",
    "011010",
    "110110"]);

    Z3A6:=sub<GL(6,2)|x,y>;

    U:= SU(6,2);
    M:= MaximalSubgroups(U);
    WW:=M[#M-4]`subgroup;
    Z3U43:= DerivedSubgroup(WW);

    /* Here's the list of groups, degrees and fields that comme from Lee's paper*/
    Grps:=[*
    <PSL(2,4),2,GF(4)>,
    <PSL(2,8),2,GF(8)>,
    <Z3A6,3,GF(4)>,
    <PSL(2,9),4,GF(4)>,
    <PSL(2,11),5,GF(4)>,
    <PSU(3,3),6,GF(4)>,
    <PSU(4,2),4,GF(16)>,
    <PSU(4,2),6,GF(4)>,
     <PSU(4,2),6,GF(8)>,
    //<PSp(6,3),13,GF(4)>,
    <PSU(4,2),4,GF(4)> ,
    <Z3U43,6,GF(16)>,
    <Z3U43,6,GF(4)>
    *];

    Keepers:=[];
    for X in Grps do
        G:= X[1];d:= X[2]; F:= X[3];
        I:= IrreducibleModules(G,F);
        Id:= {x: x in I|Dimension(x) eq d};

        Md:={WriteOverSmallerField(V,GF(2)):V in Id|IsIrreducible(WriteOverSmallerField(V,GF(2)))};

        if #Md ge 1 then
            Nd:={Rep(Md)};
            for x in Md do
                for y in Nd do
                    if IsIsomorphic(x,y) then continue x; end if;
                end for;
            end for;

            for W in Nd do
                Append(~Keepers,  MatrixGroup(W));
            end for;
        end if;
    end for;

    print "We now have the groups listed in Lemma 7.1 other than case (v). "
    for X in Keepers do GroupName(X), Degree(X); end for;

    print "For each case in Lemma 7.1 other than 7.1 (v), we check for immutability. The expected result is 'false'";
    for X in Keepers do
        if Degree(X) ne 26 then
            MaxSameOrbits(X,GModule(X));
        end if;
    end for;

    print "We now check 7.1 (v) using random methods. The expected output is 'false'.";
    G:=PSp(6,3); n:= 26;
    I:= IrreducibleModules(G,GF(2));
    //This takes about a day. We can make a 26-dimensional module //but didn't know it was unique.
    In:= [i: i in I|Dimension(i) eq n];
    for V in In do
        GV:= MatrixGroup(V);
        M:= MaximalSubgroups(GV);
        MNew:= M;
        Immutable:= true;
            while Immutable do
                v:= Random(V);
                n:= #(v^GV);
            M1:=[];
            for N in MNew do
                if #(v^(N`subgroup)) eq n then Append(~M1,N); end if;
            end for;
            MNew:= M1;
            if #M1 eq 0 then Immutable :=false; end if;
            end while;
    Immutable;
    end for;

    //Section 8

    print "Lemma 8.5";
    print "Case Proposition 8.4(xiv). Here we expect output 'false' twice.";
     G:= SU(4,2);
     M:= MaximalSubgroups(G);
     M1:= {x`subgroup:x in M|x`order eq 3^3*24 and IsAbelian(pCore(x`subgroup,3))};
     H:= Rep(M1);
         IG:= IrreducibleModules(G,GF(2));
         Im:= {x: x in IG|IsIrreducible(Restriction(x,H)) and Dimension(x) ne 1};
        for V in Im do
            #Orbits(MatrixGroup(V)) eq #Orbits(MatrixGroup(Restriction(V,H)));
        end for;

    print "Case Proposition 8.4(xvi). Here know that V is the natural module. we expect output 'false'.";
    G:= OmegaMinus(10,2);
    M:= MaximalSubgroups(G);
    M1:= {x`subgroup: x in M |x`order eq #Alt(12)};
    H:= Rep(M1);
    #Orbits(G) eq #Orbits(H);

    print "Case Proposition 8.4(xvii). Here know that V is the natural module. We expect output which details the example in Lemma 8.5.";

    /*This code is intended to find the instance of immutable triple with $G\cong \Omega_8^+(2)$ and $H \cong \Alt(9)$. It should also confirm that $V$ is not an irreducible natural permutation module for $H$.*/

    G:= OmegaPlus(8,2);
    M:= MaximalSubgroups(G);
    M1:= {x`subgroup: x in M |x`order eq #Alt(9)};

    for H in M1 do
        IH := IrreducibleModules(H,GF(2));
        L:= MaximalSubgroups(H);
        L1:={x`subgroup:x in L|x`order eq #Alt(8)};
        assert #L1 eq 1;
        K:=Rep(L1);
        IH8:= {v :v in IH|Dimension(v) eq 8};
        assert #IH8 eq 3;
            IHNat:={ v :v in IH8|Dimension(Socle(Restriction(v,K))) eq 1};
            assert #IHNat eq 1;
            N8:= Rep(IHNat);/*N8 is the natural permutation module for H.*/
            IH8:= IH8 diff IHNat;/*This set contains the 1/2 spin modules.*/

            if #Orbits(G) eq #Orbits(H) then
                print "Is the permutation module", IsIsomorphic(GModule(H),N8);

                Ans:={IsIsomorphic(W,GModule(H)):W in IH8};
                print "Is one of the  1/2 spin modules ", true in Ans;

            end if;
    end for;


    /*Lemma 8.10*/
    /*Here we need to show that Sp(8,2) has 4 orbits on the spin module of dimension 16, whereas H= SO^-(10,2) has 5 orbits.*/
    G:= Sp(8,2);
    N:= GModule(G);
    T:= TensorProduct(N,N);
    T:= TensorProduct(T,T);
    C:= CompositionFactors(T);
    C16:=[W: W in C|Dimension(W) eq 16];
    W:= C16[1];
    G:= MatrixGroup(W);
    M:= MaximalSubgroups(G);
    H:= M[#M]`subgroup;GroupName(H);
    #Orbits(G);
    #Orbits(H);

     /*Lemma 8.12. Here we want to show that
     a) for G/Z(G)=PSU(6,2)  that G has 6 orbits on W and H has 9 orbits. Where H= N_1 is the stabilizer of a non-isotropic 1 space
     b)  In the other cases, we prove a generation result about Sylow p subgroups R. This reduces to G/Z(G)=PSU(8,2) where we have to determine that Dim C_W(R)=6*/

     G:= SU(6,2);
     V:= GModule(G);
     W:= ExteriorPower(V,3);
     W:=WriteOverSmallerField(W,GF(2));
     C:= CompositionFactors(W);
     W:= C[1];
     G1:=MatrixGroup(W);
     M:= MaximalSubgroups(G1);
     #Orbits(G1);
     H:= M[#M]`subgroup;
     ChiefFactors(H);
     #Orbits(H);

    G:= SU(8,2);
    p:= 17;
    R:= ClassicalSylow(G,p);
    H:=sub<G|R,R^Random(G)>;
    while G ne H do H:=sub<G|R,R^Random(G)>; end while;

    V:= GModule(G);
     W:= ExteriorPower(V,4);
     W:=WriteOverSmallerField(W,GF(2));
     C:= CompositionFactors(W);
     W:= C[1];
     WR:= Restriction(W,R);
     C:= CompositionFactors(WR);
     T:=[x: x in C|IsIsomorphic(x,TrivialModule(R,GF(2)))];
     #T;/* This is the dimension of C_W(R) */






    G:= SU(10,2);
    p:= 31;
    R:= ClassicalSylow(G,p);
    H:=sub<G|R,R^Random(G)>;
    while G ne H do H:=sub<G|R,R^Random(G)>; end while;

    G:= SU(12,2);
    p:= 13;
    R:= ClassicalSylow(G,p);
    H:=sub<G|R,R^Random(G)>;
    while G ne H do H:=sub<G|R,R^Random(G)>; end while;





    /*Section 9*/


    /*Lemma 9.3. Here we verify all the claims in Lemma 9.3*/


    G:= Omega(5,2);
    G:= DerivedSubgroup(G);
    V5:= GModule(G);
    V5d:= Dual(V5);
    b, A:= MaxSameOrbits(G,V5);
    if b then
        for x in A do GroupName(x);#Orbits(x); end for;
    end if;
    b, A:= MaxSameOrbits(G,V5d);
    if b then
        for x in A do GroupName(x);#Orbits(x); end for;
    end if;

    G:= Alt(6);
    L:= LowDimensionalModules(G,GF(2),9);

    L:= {x: x in L|#MatrixGroup(x) ne 1};
    //Remove Centralized Direct Factors;

    LL:=[];
    for x in L do
        SS:= Submodules(x);
        SS1:= {u: u in SS|Dimension(u) eq 1};
        SSm1:= {u: u in SS|Dimension(u) eq Dimension(x)-1};
    for a in SS1 do
        if exists(y){y: y in SSm1| (a subset y) eq false}
            then continue x;
        end if;
    end for;
    Append(~LL,x);
    end for;
    LLL:= {x: x in LL|MaxSameOrbits(G,x)};
    LLL;


    /*Lemma 9.4. We verify the claims in Lemma 9.4. The output should be 'false' twice*/


    G:= Alt(7);
    I:= IrreducibleModules(G,GF(2));
    T:=I[1];
    V4:= I[2];
    V4d:= I[3];
    E,a:= Ext(V4,T);assert Dimension(E) eq 0;
    E,a:= Ext(T,V4);assert Dimension(E) eq 0;

    E,a:= Ext(V4,V4);assert Dimension(E) eq 0;
    E,a:= Ext(V4,V4d);assert Dimension(E) eq 0;
    V4V4:= DirectSum(V4,V4);
    b, A:= MaxSameOrbits(G,V4V4);
    b;
    V4V4d:= DirectSum(V4,V4d);
    b, A:= MaxSameOrbits(G,V4V4d);
    b;

    /*We verify the assertions in Lemma 9.5.*/
        G:= SL(4,2);
        I:= IrreducibleModules(G,GF(2));
        T:=I[1];
        V4:= I[2];
        V4d:= I[3];
        V6:= I[4];
        E,a:= Ext(V4,T);assert Dimension(E) eq 0;
        E,a:= Ext(T,V4);assert Dimension(E) eq 0;
        E,a:= Ext(V4,V4);assert Dimension(E) eq 0;
        E,a:= Ext(V4,V4d);assert Dimension(E) eq 1;
        V44d:= Extension(V4,V4d,E.1,a);
         MaxSameOrbits(G,V44d);

        V4V4:= DirectSum(V4,V4);
        b, A:= MaxSameOrbits(G,V4V4);
         {*IsIsomorphic(x,Alt(7)): x in A*};
         #Orbits(MatrixGroup(V4V4));

        V4V4d:=   DirectSum(V4,V4d);
        b,A:= MaxSameOrbits(G,V4V4d);
         {*IsIsomorphic(x,Alt(7)): x in A*};
         #Orbits(MatrixGroup(V4V4d));


        V4V4V4:= DirectSum(V4V4,V4);
        b,A:= MaxSameOrbits(G,V4V4V4);
        {*IsIsomorphic(x,Alt(7)): x in A*};
        #Orbits(MatrixGroup(V4V4V4));

        V4V4V4d:=DirectSum(V4V4,V4d);
        b, A:= MaxSameOrbits(G,V4V4V4d);
         {*IsIsomorphic(x,Alt(7)): x in A*};
         #Orbits(MatrixGroup(V4V4V4d));

        V4V4V4V4d:=DirectSum(V4V4V4d,V4);
        b, A:= MaxSameOrbits(G,V4V4V4V4d);
         {*IsIsomorphic(x,Alt(7)): x in A*};

         V4V4V4dV4d:=DirectSum(V4V4V4d,V4d);
        b, A:= MaxSameOrbits(G,V4V4V4dV4d);
         {*IsIsomorphic(x,Alt(7)): x in A*};
         V4V4V4V4:=DirectSum(V4V4V4,V4);
        b, A:= MaxSameOrbits(G,V4V4V4V4);
         {*IsIsomorphic(x,Alt(7)): x in A*};


    //Lemma 9.6
    G:= Alt(9);
    V:= DeletedPerm(G);
    T:= TrivialModule(G,GF(2));
    E,a:= Ext(V ,V);assert Dimension(E) eq 0;
    E,a:= Ext(V , T);assert Dimension(E) eq 0;
    E,a:= Ext(T,  V);assert Dimension(E) eq 0;



    VV:= DirectSum(V,V);
     b,A:= MaxSameOrbits(G,VV);
     b;


    /*We verify the claims in Lemma 9.7. The expected output is nine instances of 'false'.*/

    G:= OmegaPlus(8,2);
    M:= MaximalSubgroups(G);
    V:= GModule(G);
    W:= ExteriorPower(V,4);
    C:= CompositionFactors(W);
    C8:=[x:x in C|Dimension(x) eq 8];
    Append(~C8,V);
    assert #C8 eq 3;
    assert IsIsomorphic(C8[1],C8[2]) eq false;
    assert IsIsomorphic(C8[1],C8[3]) eq false;
    assert IsIsomorphic(C8[3],C8[2]) eq false;


    for x in C8 do
    a,A:=MaxSameOrbits(G,x);
    assert a eq true;
    end for;

    T:= TrivialModule(G,GF(2));
    for x in C8 do E:= Ext(T,x); assert Dimension(E) eq 0; end for;
    for x,y in C8 do E:= Ext(y,x); assert Dimension(E) eq 0; end for;

    for x,y in C8 do
        W:= DirectSum(x,y);
        a,A:=MaxSameOrbits(G,W);
        a;
    end for;


    //Lemma 9.8

    G:= SL(3,2);
    I:= IrreducibleModules(G,GF(2));
    T:= I[1];
    V:= I[2];
    Vd:= Dual(V);
    assert Dimension(V) eq 3;
    assert Dimension(T) eq 1;
    E,a:= Ext(V,V);
      assert Dimension(E) eq 0;
    E,a:= Ext(V,Vd);
    assert Dimension(E) eq 1;
    VVd:= Extension(V ,Vd,E.1,a);
    assert Dimension(Socle(VVd)) eq 3;

    b,A:=MaxSameOrbits(G,VVd);
    b;

    E,a:= Ext(V,T);
    assert Dimension(E) eq 1;
    VT:= Extension(V ,T,E.1,a);
    assert Dimension(Socle(VT)) eq 1;
    b,A:=MaxSameOrbits(G,VT); b;

    E,a:= Ext(T,V);
    assert Dimension(E) eq 1;
    TV:= Extension(T,V ,E.1,a);
    assert Dimension(Socle(TV)) eq 3;
    b,A:=MaxSameOrbits(G,TV); b;

    W:= DirectSum(V,V);

    b,A:=MaxSameOrbits(G,W);b;
    W:= DirectSum(V,Vd);

    b,A:=MaxSameOrbits(G,W);b;

    //Lemma 9.11
    G:= Sp(6,2);
    I:= IrreducibleModules(G,GF(2));
    I8:=[x:x in I|Dimension(x) eq 8];
    assert #I8 eq 1;
    V:= I8[1];
    T:= TrivialModule(G,GF(2));
    E,a:= Ext(V,T);
    assert Dimension(E) eq 0;
    E,a:= Ext(V,V);
    assert Dimension(E) eq 0;

    W:= DirectSum(V,V);
    MaxSameOrbits(G,W);


    //**************************
    //Section 10

    /*Lemma 10.2. The assertion is that on the uniserial module of shape 1/4/1  the group Sp_4(2) has 3 orbits. The lengths are 1 with multiplicity 2, 2^4-1=15 with multiplicity 2, 12=(2^2-1)*2^2 with multiplicity 1, and 20=(2^2+1)*2^2 with multiplicity 1. We verify a similar result should for Sp_6(2)
    */
    G:= OmegaPlus(8,2);
    V:= GModule(G);
    M:= MaximalSubgroups(G);
    H:= M[17]`subgroup;
    ChiefFactors(H);
    assert {*#x: x in Orbits(H)*} eq {* 1^^2, (2^3-1)*2^3,(2^3+1)*2^3,(2^6-1)^^2*};

     G:= OmegaPlus(6,2);
    V:= GModule(G);
    M:= MaximalSubgroups(G);
    H:= M[#M-3]`subgroup;ChiefFactors(H);
    CompositionFactors(Restriction(V,H));
    assert {*#x: x in Orbits(H)*} eq {* 1^^2, (2^2-1)*2^2,(2^2+1)*2^2,(2^4-1)^^2*};


    //Proposition 10.5.

    G:= Sp(6,2);
    V:= GModule(G);
    T:= TrivialModule(G,GF(2));
    //We are told that $C_V(G)=0$ and we want to show that if the only composition factors are $6$ dimensional and trivial with at least two non-trivial factors then the socle contains two $6$-dimensional modules.
    E,a:= Ext(V,V);
    assert Dimension(E) eq 0;
    E,a:= Ext(T,V);
    assert Dimension(E) eq 1;
    TV:=  Extension(T,V,E.1,a);
    assert Dimension(Socle(TV)) eq 6;

    E,a:= Ext(TV,V);
    assert Dimension(E) eq 0;
    E,a:= Ext(V,TV);
    assert Dimension(E) eq 0;


    /*Now we check that a direct sum of two natural modules doesn't give an immutable triple.*/

    a,L:= MaxSameOrbits(G,DirectSum(V,V));
    a;





    //Section 11
    /*Lemma 11.1*/

    /*We determine the faithful $2\A_6$ modules of dimension at most 9 and show that they do not give rise to immutable triples.*/
    G:= SL(2,9);
    L:= LowDimensionalModules(G,GF(2),9);
    LL:=[l: l in L|#MatrixGroup(l) eq #G];
    for x in LL do MaxSameOrbits(G,x); end for;

    /*We next determine the faithful modules of dimension at most 13 for $2.Sp_6(2)$ and show that they do not give immutable triples.*/

    G<x,y>:=PermutationGroup<240|\[
    199,108,97,44,197,99,43,33,50,210,223,208,200,172,28,12,174,72,22,128,96,133,239,51,78,
    32,112,101,148,233,8,102,156,29,236,185,147,10,13,113,105,188,60,165,68,132,214,120,111,161,
    191,155,169,71,38,103,183,21,109,225,146,226,77,204,119,194,40,140,61,151,52,212,94,118,90,
    229,232,209,95,202,222,14,25,216,154,75,187,126,131,190,162,58,85,196,211,92,107,74,167,82,
    177,235,180,63,89,141,135,106,81,192,219,158,137,56,9,24,121,125,84,80,207,87,42,164,98,
    36,4,91,224,168,41,159,230,6,3,37,67,201,240,145,2,124,79,69,45,144,149,228,136,237,
    30,117,170,178,54,31,39,176,234,193,115,20,184,189,127,181,134,138,153,53,227,100,213,198,49,
    27,15,93,205,114,5,76,179,129,88,182,206,203,142,86,116,173,47,195,215,221,166,220,64,157,
    130,48,123,1,57,122,152,218,83,55,143,238,110,160,66,65,231,16,175,17,73,59,217,163,7,
    35,150,34,186,19,11,104,70,46,26,62,171,18,139,23]
    ,\[
    9,120,18,22,177,12,183,102,231,240,117,52,236,190,108,62,203,164,36,225,146,189,128,78,219,
    200,103,66,129,204,98,91,118,227,178,216,179,169,10,68,147,159,4,82,107,63,139,60,19,132,
    130,197,70,181,239,215,105,135,224,205,64,85,56,161,143,101,150,110,174,199,127,96,32,192,210,
    209,148,100,228,7,184,48,14,95,79,71,92,119,136,155,43,69,115,191,156,97,2,144,198,75,
    141,39,72,34,123,202,212,41,45,125,111,31,171,238,234,138,182,61,193,27,53,126,93,196,213,
    13,172,121,233,40,188,37,88,17,106,166,145,137,162,3,89,81,8,1,173,220,5,237,57,201,
    16,153,30,50,44,26,226,114,232,23,223,152,151,59,230,28,218,6,94,221,168,80,74,77,175,
    33,195,211,131,194,67,187,86,109,157,25,185,154,73,38,83,116,186,99,15,235,113,42,160,55,
    167,158,46,47,90,21,229,35,49,170,29,142,51,76,134,214,207,54,133,104,24,140,176,222,165,
    11,206,163,122,124,112,180,208,149,20,217,87,58,84,65]
    >;
    print "Group G is 2.S6(2) < Sym(240)";
    L:= LowDimensionalModules(G,GF(2),13);
    LL:=[l: l in L|#MatrixGroup(l) eq #G];
    #LL;








    /* Here we show that there are no module $V$ with $[V,t]=C_V(t)\cong X$ for $t$ a $2$-central involution and $X$ a specified GF(2)G/\langle t\rangle module by showing that the conclusion of Lemma 2.22 does not hold.*/

    Gs:=AssociativeArray([1..9]);
    Gs[1]:= SL(3,2);
    Gs[2]:=Alt(6);
    Gs[3]:=Alt(7);
    Gs[4]:=Alt(8);
    Gs[5]:=Alt(9);
    Gs[6]:=Sp(6,2);
    Gs[7]:=Spin(7,2);
    Gs[8]:=OmegaMinus(6,2);
    Gs[9]:=OmegaPlus(8,2);


    Dims := [3,4,4,4,8,6,8,6,8];
    for i in [1..9] do
        G:= Gs[i];
        T:= TrivialModule(G,GF(2));
        if i le 5 then
             I:= IrreducibleModules(G,GF(2));
             I:=[u: u in I|Dimension(u) eq Dims[i]];
             else
             I:=[GModule(G)];
        end if;
    for u in I do
        U:= TensorProduct(u,Dual(u));

        C:= Submodules(Socle(U));
        C1:= [c: c in C|Dimension(c) eq 1];
        assert #C1 eq 1;
        W:= C1[1];
        E,e:= Ext(T,U);
        F,f:= Ext(T,U/W);
        ChiefFactors(G),
        Dimension(u),
        Dimension(E) eq Dimension(F);
    end for;
    end for;

